Amplitude Estimation from Quantum Signal Processing

Amplitude estimation algorithms are based on Grover's algorithm: alternating reflections about the input state and the desired outcome. But what if we are given the ability to perform arbitrary rotations, instead of just reflections? In this situation, we find that quantum signal processing lets us estimate the amplitude in a more flexible way. We leverage this technique to give improved and simplified algorithms for many amplitude estimation tasks: we perform non-destructive estimation without any assumptions on the amplitude, develop an algorithm with improved performance in practice, present a new method for unbiased amplitude estimation, and finally give a simpler method for trading quantum circuit depth for more repetitions of short circuits.

==> figures/amplification_polys.py <==
import numpy as np
import matplotlib.pyplot as plt

from scipy.special import eval_chebyt as cheb

def Jmag2(l,gamma,x):
    J = cheb(l,x/gamma) / cheb(l,1/gamma)
    return np.abs(J)**2


def Kmag2(l,gamma,x):

    if x == 1: return 1

    xbar = np.sqrt(1- x**2)
    J = cheb(l,xbar/gamma) / cheb(l,1/gamma)
    E = J / xbar
    #return np.abs(E)**2

    return 1 - (1-x**2) * np.abs(E)**2


kappa =  0.25
eta = 0.1

gamma = np.sqrt(1- kappa**2)
l = 1
while np.abs(cheb(l,1/gamma)) < 1/np.sqrt(eta):
    l += 2

print(l)
print(gamma)

xs = np.linspace(0,1,1000)


if False:
    plt.plot(xs, [Kmag2(l,gamma,x) for x in xs])
    plt.plot([kappa,kappa],[0,1])
    plt.plot([kappa,1],[1-eta,1-eta])
    plt.ylabel("$|K(a)|^2$")

if True:
    plt.plot(xs, [Jmag2(l,gamma,x) for x in xs])
    plt.plot([np.sqrt(1-kappa**2),np.sqrt(1-kappa**2)],[0,1])
    plt.plot([0,np.sqrt(1-kappa**2)],[eta,eta])
    plt.ylabel("$|J(a)|^2$")


plt.xlabel("$a$")

plt.grid()
plt.show()




==> figures/hybrid_estimation_figures.py <==
import numpy as np
import matplotlib.pyplot as plt
from scipy.special import erf, iv, eval_chebyt


def erfpoly(k,n):
    assert n % 2 == 1

    k *= 2

    bessels = []
    for j in range(int((n-1)/2) + 1):
        bessels.append(iv(j, k**2 / 2))

    const = 2 * k * np.exp( - k**2 / 2 )
    const /= np.sqrt(np.pi)

    chebydiff = lambda j,x: eval_chebyt(2*j+1,x)/(2*j+1) - eval_chebyt(2*j-1,x)/(2*j-1)

    return lambda x: const * ( bessels[0]*x/2 + sum([ bessels[j] * (-1)**j *  chebydiff(j,x/2)
                                                    for j in range(1, int((n-1)/2) + 1)]))


##########################################



tau = 0.025
kappa = 0.5 * np.sqrt(  2 * np.log(2/( np.pi * tau**2  )) )

eta = 0.025
k = 4

n = 1
while True:
    p = erfpoly(k,n)
    if max([abs(p(x) - erf(k*x)) for x in np.linspace(-1,1,100)]) > eta:
        n += 2
    else:
        break

lamb = (2*eta + tau) / ( 4*eta + tau + 2 )


print("tau:", tau)
print("kappa:", kappa)

print("n:", n)
print("k:", k)
print("eta:", eta)
print("lamb:", lamb)

print("kappa/k:", kappa/k)


mode = 20

# Facts 5 and 6
# Properties of erf
if mode == 10:


    xs = np.linspace(-1.5*kappa, 1.5*kappa, 500)
    plt.plot(xs, erf(xs))

    plt.fill_between([-1,0],[-1,-1],[-0.8,0])
    plt.fill_between([0,1],[0,0.8],[1,1])

    plt.plot([-1,1],[-0.8,0.8])

    plt.xticks([-kappa,-1,0,1,kappa], ["$\\kappa$","-1","0","1","$\\kappa$"])

    plt.yticks([-1,-(1-tau),0,1-tau,1], ["-1","$-(1-\\tau)$","0","$1-\\tau$","1"])
    plt.grid()
    plt.show()


##########################################
# Fact 7, Lemma 8


f0 = lambda x: (1 + p(x) + eta)/( 4*eta + tau + 2 )




# f(a)
if mode == 20:

    amin = 0.3
    amax = 0.6
    Delta = amax-amin
    amid = amin+Delta/2
    print("amid:", amid)

    f = lambda a: f0(a - amid)
    fe = lambda a:  f(a) + f(-a)
    xs = np.linspace(-1,1,500)
    plt.plot( xs, [f(x) for x in xs] ,label="$f(a)$")
    plt.plot( xs, [fe(x) for x in xs], label="$P(a)$" )
    xs = np.linspace(0,1,500)
    plt.fill_between( xs, [f(x) for x in xs], [f(x) + lamb for x in xs])

    plt.xlabel("a")

    left2 = lambda a: 0.5 + 0.11*k*(a - amid) + eta + 0.25*tau
    right2 = lambda a: 0.5 + 0.11*k*(a - amid) - eta - 0.25*tau

    plt.plot([amin, amid],  [left2(amin), left2(amid)])
    plt.plot([amid, amax],  [right2(amid), right2(amax)])

    plt.xticks([-1,0,amin,amid,amax,1], ["-1","0","$a_{min}$","$a_{mid}$","$a_{max}$","1"])
    plt.yticks([0,lamb,1/2,1-lamb,1], ["0","$\\lambda$","1/2","$1-\\lambda$","1"])

    plt.grid()

    plt.legend()

    plt.show()


# f(a) when amid is too small
if mode == 24:

    amin = 0.05
    amax = 0.2
    Delta = amax-amin
    amid = amin+Delta/2
    print("amid:", amid)

    f = lambda a: f0(a - amid)
    fe = lambda a:  f(a) + f(-a)
    xs = np.linspace(-1,1,500)
    plt.plot( xs, [f(x) for x in xs] ,label="$f(a)$")
    plt.plot( xs, [f(-x) for x in xs] ,label="$f(-a)$")
    plt.plot( xs, [fe(x) for x in xs], label="$P(a)$" )
    xs = np.linspace(0,1,500)

    plt.xlabel("a")

    plt.xticks([-1,0,amin,amax,1], ["-1","0","$a_{min}$","$a_{max}$","1"])
    plt.yticks([0,lamb,1/2,1-lamb,1], ["0","$\\lambda$","1/2","$1-\\lambda$","1"])


    left2 = lambda a: 0.5 + 0.11*k*(a - amid) + eta + 0.25*tau
    right2 = lambda a: 0.5 + 0.11*k*(a - amid) - eta - 0.25*tau

    plt.plot([amin, amid],  [left2(amin), left2(amid)])
    plt.plot([amid, amax],  [right2(amid), right2(amax)])

    plt.legend()

    plt.grid()

    plt.show()


##########################################33
# Lemma 8
# colinear points
if mode == 30:
    plt.plot([-(1+eta),-(1-eta-tau),  1+eta],[0,lamb,1-lamb])
    plt.scatter([-(1+eta),-(1-eta-tau),  1+eta],[0,lamb,1-lamb])


    plt.xticks([-(1+eta),-1,-(1-eta-tau),1,1+eta], ["$-(1+\\eta)$", "-1", "$-(1-\\eta-\\tau)$","1","$1+\\eta$"],rotation=45)
    plt.yticks([0,lamb,1-lamb,1], ["0", "$\\lambda$", "$1-\\lambda$", "1"])


    plt.xlabel("$P_{erf,k,\\eta}(x)$")
    plt.ylabel("$f_0(x)$")


    plt.grid()

    plt.show()


##########################################33
# Theorem 10
# 1/d^(t)_max is O( Delta_t ) for t <= t^*
#             is O( Delta_t^(1-\beta) ) for t > t^*
# 1/d^(t) is O( Delta_t ) for t <= t^*
#         is O( Delta_t^(1+\beta) ) for t > t^*
# T may or may not be >= t^*
if mode == 40:

    beta = 0.5
    tstar = 6*2

    T = 14*2

    if True:
        plt.ylabel("$d_{max}^{(t)}$",rotation=0)
        plt.xlabel("$t$")

        plt.scatter(range(0,tstar+1),  [1/(0.9**t)  for t in range(0,tstar+1)])
        plt.scatter(range(tstar+1,T+1),  [(0.9**t)**(beta-1)  for t in range(tstar+1,T+1)])

        plt.yticks([1,0.9**(-tstar), (0.9**T)**(beta-1)],["1","$\\frac{1}{\\Delta_{t^*}}$","$\\frac{1}{\\Delta_{T}^{1-\\beta}}$"])

    else:
        plt.ylabel("$\\frac{1}{d^{(t)}}$",rotation=0)
        plt.xlabel("$t$")

        plt.scatter(range(0,tstar+1),  [(0.9**t)  for t in range(0,tstar+1)])
        plt.scatter(range(tstar+1,T+1),  [(0.9**t)**(1+beta)  for t in range(tstar+1,T+1)])

        plt.yticks([0,0.9**tstar, (0.9**T)**(1+beta),1 ],["0","$\\Delta_{t^*}$","$\\Delta_{T}^{1+\\beta}$",1])

    plt.xticks([0,tstar,T],[0,"$t^*$","T"])

    plt.grid()

    plt.show()



    pass




==> figures/may8_recursive_expectation.py <==
import numpy as np

import matplotlib.pyplot as plt

a = 0.4
T = 3
shrink = 0.55


intervals = None

pos = 0
w = 10
shift = 5

interval_poss = {}

for t in range(T+1):
    if t == 0:
        intervals = [[0,1,[-1,-1]]]
    else:
        new_intervals = []
        for r in intervals:
            if a < r[0] or r[1] < a: continue
            Delta = r[1] - r[0]
            new_intervals.append([r[0], r[1] - Delta*(1-shrink), (r[0],r[1])])
            new_intervals.append([r[0] + Delta*(1-shrink), r[1], (r[0],r[1])])

        intervals = new_intervals

    for r in intervals:
        linestyle = "solid"
        if a < r[0] or r[1] < a: linestyle = "dashed"



        plt.plot([pos,pos+w],[r[0],r[0]],c="k",linestyle=linestyle)
        plt.plot([pos,pos+w],[r[1],r[1]],c="k",linestyle=linestyle)
        plt.plot([pos+w/2,pos+w/2],[r[0],r[1]],c="k",linestyle=linestyle)

        interval_poss[(r[0],r[1])] = pos+w/2

        if t != 0:
            plt.plot([interval_poss[r[2]], pos+w/2], [(r[2][1]+r[2][0])/2,  (r[1]+r[0])/2],c="grey")

        pos += w
        pos += shift

    pos += w


plt.plot([0,pos],[a,a],c="black",linestyle="dotted")

plt.show()







